Can ChatGPT replace StackOverflow? A Study on Robustness and Reliability of Large Language Model Code Generation

Recently, the large language models (LLMs) have shown extraordinary ability in understanding natural language and generating programming code. It has been a common practice of software engineers to consult LLMs when encountering coding questions. Although efforts have been made to avoid syntax errors and align the code with the intended semantics, the reliability and robustness of the code generationfrom LLMs have not yet been thoroughly studied. The executable code is not equivalent to the reliable and robust code, especially in the context of real-world software development. The misuse of APIs in the generated code could lead to severe problem, such as resource leaks, program crashes. To make things worse, the users of LLM code generation services are actually the developers that are most vulnerable to these code that seems right -- They are always novice developers that are not familiar with the APIs that LLMs generate code for them. Therefore, they could hardly tell the misuse in the code generated by LLMs, which further facilitates the incorrect code applied in real-world software. Existing code evaluation benchmark and datasets focus on crafting small tasks such as programming questions in coding interviews, which however deviates from the problem that developers would ask LLM for real-world coding help. To fill the missing piece, in this work, we propose a dataset RobustAPI for evaluating the reliability and robustness of code generated by LLMs. We collect 1208 coding questions from StackOverflow on 24 representative Java APIs. We summarize thecommon misuse patterns of these APIs and evaluate them oncurrent popular LLMs. The evaluation results show that evenfor GPT-4, 62% of the generated code contains API misuses,which would cause unexpected consequences if the code isintroduced into real-world software.

==> figures/figure-heatmap.py <==
import numpy as np
import matplotlib
import matplotlib as mpl
import matplotlib.pyplot as plt

vegetables = ['gpt_zero_shot','gpt_fake_shot','gpt_one_shot','gpt4_zero_shot','gpt4_fake_shot','gpt4_one_shot','llama_zero_shot','llama_fake_shot','llama_one_shot','vicuna_zero_shot','vicuna_fake_shot','vicuna_one_shot']
farmers = ['Activity.setContentView','ApplicationInfo.loadIcon','BufferedReader.readLine','Cipher.init','DataOutputStream.write','File.createNewFile','File.mkdirs','FileChannel.write','InputStream.read','Iterator.next','JsonElement.getAsString','List.get','Mac.doFinal','Map.get','PrintWriter.write','ProgressDialog.dismiss','RandomAccessFile.read','RandomAccessFile.write','SQLiteDatabase.query','SortedMap.firstKey','String.getBytes','StringTokenizer.nextToken','TypedArray.getString']

harvest = np.array([[0.0,0.0,0.16666666666666666,0.0,0.5,0.2682926829268293,0.5,0.25,1.0,0.34146341463414637,0.7773279352226721,0.2857142857142857,0.26666666666666666,1.0,0.37142857142857144,0.6713286713286714,0.2,0.15384615384615385,0.875,0.5625,0.1111111111111111,0.6987951807228916,0.9285714285714286,0.6666666666666666,], [0.0,0.047619047619047616,0.14285714285714285,0.0,0.75,0.2978723404255319,0.875,0.0,0.7777777777777778,0.53,0.802675585284281,0.0,0.4090909090909091,1.0,0.3684210526315789,0.7848101265822784,0.29411764705882354,0.23076923076923078,0.7777777777777778,0.5625,0.25,0.7757009345794392,0.9190751445086706,0.5,], [0.0,0.0,0.0,0.0,0.7777777777777778,0.2413793103448276,0.375,0.25,0.3333333333333333,0.23863636363636365,0.41338582677165353,0.0,0.058823529411764705,1.0,0.3103448275862069,0.21935483870967742,0.0,0.25,0.8888888888888888,0.26666666666666666,0.25,0.5106382978723404,0.6941176470588235,0.5,], [0.0,0.0,0.5555555555555556,0.18181818181818182,0.7777777777777778,0.32653061224489793,0.5714285714285714,0.25,0.8571428571428571,0.45454545454545453,0.7814569536423841,0.2857142857142857,0.22727272727272727,0.0,0.35135135135135137,0.8774193548387097,0.23529411764705882,0.09090909090909091,0.7777777777777778,0.5,0.5,0.8526315789473684,0.9590643274853801,0.3333333333333333,], [0.0,0.0,0.7777777777777778,0.16666666666666666,1.0,0.2553191489361702,0.7142857142857143,0.25,0.8571428571428571,0.49019607843137253,0.7980456026058632,0.125,0.2857142857142857,1.0,0.38461538461538464,0.8831168831168831,0.375,0.08333333333333333,0.8888888888888888,0.5,0.09090909090909091,0.875,0.9766081871345029,0.5,], [0.0,0.0,0.14285714285714285,0.0,0.8888888888888888,0.23404255319148937,0.8333333333333334,0.25,0.5714285714285714,0.29,0.6013289036544851,0.25,0.045454545454545456,1.0,0.2777777777777778,0.588957055214724,0.058823529411764705,0.08333333333333333,0.8888888888888888,0.42105263157894735,0.3,0.5596330275229358,0.9375,0.5,], [0.0,0.0,1,0.0,0.0,0.0,1,1,0.0,0.0,0.21052631578947367,0.0,1,1,1,0.0,0.0,0.0,0.0,0.0,1,0.0,0.14814814814814814,1,], [0.0,0.11764705882352941,0.5714285714285714,0.9,1.0,0.0196078431372549,0.75,0.0,1.0,0.7282608695652174,0.7254901960784313,0.42857142857142855,0.4444444444444444,0.0,0.40625,0.5605095541401274,0.0,0.0,0.25,0.46153846153846156,0.0,0.7864077669902912,0.636986301369863,0.8571428571428571,], [0.0,0.0,1,0.6363636363636364,0.6666666666666666,0.9811320754716981,0.0,0.0,0.5,0.4666666666666667,0.8930817610062893,1,0.04,0.0,0.4,0.12903225806451613,0.0,0.08333333333333333,1.0,0.0,0.1111111111111111,0.008928571428571428,1.0,0.0,], [0.0,0.0,0.0,0.8571428571428571,0.25,0.0,0.0,1,0.2,0.4375,0.7349397590361446,0.3333333333333333,0.0,1,0.07692307692307693,0.4470588235294118,0.0,0.0,0.16666666666666666,0.16666666666666666,0.0,0.5,0.5045871559633027,0.8,], [0.0,0.07692307692307693,0.1111111111111111,0.7777777777777778,1.0,0.10869565217391304,0.7142857142857143,0.0,0.9,0.5591397849462365,0.850909090909091,0.42857142857142855,0.2,0.0,0.36666666666666664,0.6824324324324325,0.07692307692307693,0.08333333333333333,0.8333333333333334,0.36363636363636365,0.3333333333333333,0.8350515463917526,0.25903614457831325,0.7142857142857143,], [0.0,0.0,1,0.2,1.0,0.23404255319148937,0.75,0.0,0.6,0.3026315789473684,0.8712121212121212,0.0,0.0,1,0.2222222222222222,0.16560509554140126,0.0,0.0,0.8,0.0,0.0,0.08737864077669903,0.7857142857142857,0.0,]])
harvest = 100 * harvest 

fig, ax = plt.subplots()
im = ax.imshow(harvest, cmap='Reds')

# Show all ticks and label them with the respective list entries
ax.set_xticks(np.arange(len(farmers)), labels=farmers, fontsize=8)
ax.set_yticks(np.arange(len(vegetables)), labels=vegetables, fontsize=10)

# Rotate the tick labels and set their alignment.
plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
         rotation_mode="anchor")

# Loop over data dimensions and create text annotations.
#for i in range(len(vegetables)):
#    for j in range(len(farmers)):
#        text = ax.text(j, i, round(harvest[i, j], 2),
#                       ha="center", va="center", color="w", fontsize=5)
plt.colorbar(im, shrink=0.5)
ax.set_title("Misuse Rate for Each API in Each Model")
fig.tight_layout()
plt.savefig('api_heatmap.pdf', format='pdf', bbox_inches='tight')

